For Complex Orientations Preserving Power Operations, p-typicality is Atypical

We show, for primes p less than or equal to 13, that a number of well-known MU_(p)-rings do not admit the structure of commutative MU_(p)-algebras. These spectra have complex orientations that factor through the Brown-Peterson spectrum and correspond to p-typical formal group laws. We provide computations showing that such a factorization is incompatible with the power operations on complex cobordism. This implies, for example, that if E is a Landweber exact MU_(p)-ring whose associated formal group law is p-typical of positive height, then the canonical map MU_(p) --> E is not a map of H_\infty ring spectra. It immediately follows that the standard p-typical orientations on BP, E(n), and E_n do not rigidify to maps of E_\infty ring spectra. We conjecture that similar results hold for all primes.

==> McClureDefs.sage <==
##################################################################
## File contatining Sage code for computing BP Power Operations
##
## 14 April, 2010 : cleaned up some code, flagged functions which
##                : are not used
##
## 14 February, 2010 : initial version
##
## Niles Johnson and Justin Noel
## http://arxiv.org/abs/0910.3187
##
##################################################################


class BPPowerOps():
    """
    Use formal group laws to compute power operations
    on CP^n.  This leads to a computation of McClure's
    obstructions for H-infty structure on BP.

    This code is used in the paper 
    "For Complex Orientations Preserving Power Operations, p-Typicality is Atypical" 
    by Niles Johnson and Justin Noel, available at

    http://arxiv.org/abs/0910.3187


    In the output, t is a dummy power series variable, and we use the variable y 
    in places where xi was used in the paper.


    USAGE:  

    sage: B = BPPowerOps(3,30)

    sage: B.exp_BP()

    t - L1*t^3 + 3*L1^2*t^5 - 12*L1^3*t^7 + (55*L1^4 - L2)*t^9 + (-273*L1^5 + 12*L1*L2)*t^11 + (1428*L1^6 - 105*L1^2*L2)*t^13 + (-7752*L1^7 + 816*L1^3*L2)*t^15 + (43263*L1^8 - 5985*L1^4*L2 + 9*L2^2)*t^17 + (-246675*L1^9 + 42504*L1^5*L2 - 210*L1*L2^2)*t^19 + (1430715*L1^10 - 296010*L1^6*L2 + 3036*L1^2*L2^2)*t^21 + (-8414640*L1^11 + 2035800*L1^7*L2 - 35100*L1^3*L2^2)*t^23 + (50067108*L1^12 - 13884156*L1^8*L2 + 356265*L1^4*L2^2 - 117*L2^3)*t^25 + (-300830572*L1^13 + 94143280*L1^9*L2 - 3322704*L1^5*L2^2 + 4060*L1*L2^3 - L3)*t^27 + (1822766520*L1^14 - 635745396*L1^10*L2 + 29216880*L1^6*L2^2 - 81840*L1^2*L2^3 + 30*L1*L3)*t^29 + O(t^30)

    sage: B.McClure(2,"formal")

    a0^2*v1 - 3*a0*a2

    sage: B.McClure(4,"formal")

    -5*a0^3*a2*v1 + 15*a0^2*a2^2 - 5*a0^3*a4

    sage: B.McClure(2)

    y^8*v1^3*t^8 + 2*y^10*v2*t^10 + (y^12*v1^5 + y^12*v1*v2)*t^12 + 2*y^14*v1^2*v2*t^14 + 2*y^16*v1^7*t^16 + (2*y^18*v1^8 + y^18*v2^2)*t^18 + (y^20*v1^5*v2 + y^20*v1*v2^2)*t^20 + (2*y^22*v1^10 + 2*y^22*v1^6*v2 + y^22*v1^2*v2^2)*t^22 + (y^24*v1^11 + y^24*v1^7*v2)*t^24 + (2*y^26*v1^12 + 2*y^26*v1^8*v2 + y^26*v1^4*v2^2)*t^26 + (2*y^28*v1^13 + 2*y^28*v1^9*v2 + 2*y^28*v1*v2^3 + 2*y^28*v3)*t^28 + O(t^29)

    sage: B.McClure(4)

    2*y^22*v1^9*t^22 + 2*y^24*v1^10*t^24 + 2*y^26*v1^7*v2*t^26 + (2*y^28*v1^8*v2 + y^28*v1^4*v2^2)*t^28 + (2*y^30*v1^13 + 2*y^30*v1^9*v2 + 2*y^30*v1^5*v2^2 + 2*y^30*v1*v2^3 + y^30*v3)*t^30 + O(t^31)



    this code (especially the documentation)
    is in a rough, but working state
    """
    
    def __init__(self, p, ps_prec):
	"""
	Initialize the class with a given prime number p and specified
	power series precision ps_prec.

	INPUT:

        p -- a prime number 

        ps_prec -- an integer greater than or equal to p^2

	EXAMPLES:

        coming soon

            
	"""
	if is_prime(p):
		self.__prime = p
        else:
            raise TypeError("first argument must be prime")
	
        if ps_prec < p**2:
            raise NotImplementedError("second argument must be at least p^2, or construction of ground ring BPQ breaks")

        self.__prec = ps_prec

	## Set the logarithmic precision
	#n = ps_prec
	log_prec = floor(log(ps_prec, p))
	self.__log_prec = log_prec

        ## shorthand
        self.pVal = p
        self.nVal = ps_prec


        self.BPQ = PolynomialRing(QQ,['L%s'%n for n in [1..log_prec]],order="deglex")
        self.BP = PolynomialRing(QQ,['v%s'%n for n in [1..log_prec]],order="deglex")

        self.BPQxyTilde = PolynomialRing(QQ,['x','y']+['L%s'%n for n in [1..log_prec]],order="deglex")
        (self.x,self.y) = (self.BPQxyTilde.gens()[0],self.BPQxyTilde.gens()[1])
        #BPQxyIdl = (self.BPQxyTilde.ideal([self.BPQxyTilde.gens()[0]**self.nVal,self.BPQxyTilde.gens()[1]**self.nVal]))
        self.BPxyTilde = PolynomialRing(QQ,['x','y']+['v%s'%n for n in [1..log_prec]],order="deglex")
        #BPxyIdl = (self.BPxyTilde.ideal([self.BPxyTilde.gens()[0]**self.nVal,self.BPxyTilde.gens()[1]**self.nVal]))

        #self.BPQxy = QuotientRing(self.BPQxyTilde,BPQxyIdl)
        #self.BPxy = QuotientRing(self.BPxyTilde,BPxyIdl)

        self.BPQxyt = PowerSeriesRing(self.BPQxyTilde,'t')
        self.BPxyt = PowerSeriesRing(self.BPxyTilde,'t')

        ## trying power series
        #self.BPQt = PowerSeriesRing(self.BPQ,'t')
        #self.BPt = PowerSeriesRing(self.BP,'t')
        self.L = (1,)+self.BPQxyTilde.gens()[2:]
        self.v = (self.pVal,)+self.BPxyTilde.gens()[2:]

        self.t = self.BPQxyt.gen()
        self.logBP = sum([self.L[i]*self.t**self.pVal**i for i  in [0..self.__log_prec]]) + O(self.t**self.nVal)

        self.vnRules = self.vn_rules("Hazewinkel")
        #self.vnRules = self.vn_rules("Araki")

        #self.expBP = self.ps_inverse_Lagrange(self.logBP)
        self.expBP = None
        self.redpSeries = None
        self.formalSumU = None
        self.cyclicPowerOp = None # this is not used
        self.cyclicPowerOpU = None
        self.FirstCheck = None
        self.GenMultInv = None

        return None

    def test(self):
        #self.tmp = self.power_tuple(self.logBP)
        #return self.logBP.coefficient({self.__y:0})
        return "no tests yet"

    def todo(self):
	"""
        progress so far:  

        expBP, formal_sum, cyclic_powerop, red_p_series, a_class, reduction
        by reduced p-series, MCn
        
        implemented with power series


	TO DO:

        clean up code
        
        optimize?


        broken things: 
        
        BPQ breaks if there is only L1, but no higher Li

	"""
        return self.tmp

    def __repr__(self):
	"""
	Print the class.
	"""
        print "in output, t is a dummy power series variable to keep track of precision, \n and we use y instead of xi \n"

        print "prime = "+str(self.pVal)
        print "power series precision is "+str(self.nVal-1)
        print "this means we work with O(t^"+str(self.nVal)+")"
        print ""

        return "more details could be added here . . ."



    def vn_rules(self,name):
        """
        return rules for vn substitutions;

        takes "Hazewinkel" or "Araki" as input
        """
        vee = [self.pVal]
        for i in [1..self.__log_prec]:
            vee.append(var('vee%s'%i))

        vee = self.v

        ell = [1]+[var('ell%s'%i) for i in [1..self.__log_prec]] 

        if name == "Hazewinkel":
            vn_solns = flatten(
                solve([
                        vee[0]*ell[m] == sum(
                            ell[i]*vee[m-i]^(self.pVal^i) for i in range(0,max(m,1)))
                        for m in range(0,self.__log_prec+1)
                        ],[ell[i] for i in range(1,self.__log_prec+1)])
                )

        elif name == "Araki":
            vn_solns = flatten(
                solve([
                        vee[0]*ell[m] == sum(
                            ell[i]*vee[m-i]^(self.pVal^i) for i in range(0,m+1))
                        for m in range(0,self.__log_prec+1)
                        ],[ell[i] for i in range(1,self.__log_prec+1)])
                )

        else:
            raise NotImplementedError("name must be Hazewinkel or Araki")

        ellmap = {}
        for m in [1..self.__log_prec]:
            ellmap[ell[m]] = self.L[m]
        veemap = {}
        for m in [1..self.__log_prec]:
            veemap[vee[m]] = self.BPxyt(self.v[m])
            
        vn_rules = {}
        for c in vn_solns:
            vn_rules[ellmap[c.left()]] = c.right()

        return vn_rules

    def exp_BP(self, opt=""):
        """
        compute BP exponential using Lagrange inversion
        """

        if (self.expBP != None) and (opt != "clean"):
            #print "already defined"
            return self.expBP

        self.expBP = self.ps_inverse_Lagrange(self.logBP)
        return self.expBP

    def logBPx_ilogBPy(self,j=1):
        """
        for computing formal sum

        return log(x) + j*log(xi)

        3/14/10: this function is not used
        """
        var1 = self.x
        var2 = self.y
        vart = self.t

        logBPx = self.logBP.substitute(t = var1*vart)
        logBPy = self.logBP.substitute(t = var2*vart)

        # Warning:
        # in this output, Li means Li/(x+y)
        return (logBPx + j*logBPy) - (var1*vart + var2*vart) + vart

    def trial_formal_sum(self,jval=1):
        """
        3/14/10: this function is not used
        """
        var1 = self.x
        var2 = self.y
        vart = self.t

        logBPx = self.logBP.substitute(t = var1*vart)
        logBPy = self.logBP.substitute(t = var2*vart)

        # Warning:
        # in v, Li means Li/(x+j*y)
        v = (logBPx + jval*logBPy) - (var1*vart + jval*var2*vart) + vart
        newexp = self.exp_BP().subs({vart:var1*vart})
        w = 0
        return [self.ps_inverse_Lagrange(v),newexp]

    def formal_sum(self,ivalB=1):
        """
        alternate implementation (slower)

        3/14/10: this function is not used
        """

        var1 = self.x
        var2 = self.y
        vart = self.t

        logBPx = self.logBP.substitute(t = var1*vart)
        logBPy = self.logBP.substitute(t = var2*vart)

        outBPQ = self.expBP.substitute(t = (ivalB*logBPy + logBPx))

        outBPcoeffs = [self.BPxyt(self.BPxyTilde(symbolic_expression(w).substitute(self.vnRules))) for w in outBPQ.padded_list(self.nVal)]

        output = sum([outBPcoeffs[i]*self.BPxyt(self.t)**i for i in range(0,self.nVal)])+O(self.BPxyt(self.t)**self.nVal)

        return output

    def formal_sum_u_big(self,ivalB = 1):
        """
        formal sum 

          [u]y +_BP x

        implemented as a single function

        3/14/10: this function is not used
        """
        BPQu = PolynomialRing(QQ,['x','y','u']+['L%s'%n for n in [1..self.__log_prec]],order="deglex")
        u = BPQu.gens()[2]
        
        BPu = PolynomialRing(QQ,['x','y','u']+['v%s'%n for n in [1..self.__log_prec]],order="deglex")
        BPQut = PowerSeriesRing(BPQu,'t')
        BPut = PowerSeriesRing(BPu,'t')
        self.BPut = BPut
        self.u = self.BPut.base_ring().gens()[2]

        var1 = self.x
        var2 = self.y
        vart = self.t
        

        if self.formalSumU == None:
            logBPx = BPQut(self.logBP.substitute(t = var1*vart))
            logBPy = BPQut(self.logBP.substitute(t = var2*vart))
            expBPu = BPQut(self.expBP)
            self.formalSumU = expBPu.substitute(t = (u*logBPy + logBPx))

        outBPcoeffs = [self.BPxyt(self.BPxyTilde(symbolic_expression(w).substitute(self.vnRules).substitute(u = ivalB))) for w in self.formalSumU.padded_list(self.nVal)]

        output = sum([outBPcoeffs[i]*self.BPxyt(self.t)**i for i in range(0,self.nVal)])+O(self.BPxyt(self.t)**self.nVal)

        return output

    def formal_sum_u_Pa_old(self,ivalB = 1):
        """
        part a--older slower version

        3/14/10: this function is not used
        """
        BPQu = PolynomialRing(QQ,['x','y','u']+['L%s'%n for n in [1..self.__log_prec]],order="deglex")
        u = BPQu.gens()[2]
        
        self.BPu = PolynomialRing(QQ,['x','y','u']+['v%s'%n for n in [1..self.__log_prec]],order="deglex")
        BPQut = PowerSeriesRing(BPQu,'t')
        BPut = PowerSeriesRing(self.BPu,'t')
        self.BPut = BPut
        self.u = self.BPut.base_ring().gens()[2]

        var1 = self.x
        var2 = self.y
        vart = self.t
        

        if self.formalSumU == None:
            logBPx = BPQut(self.logBP.substitute(t = var1*vart))
            logBPy = BPQut(self.logBP.substitute(t = var2*vart))
            expBPu = BPQut(self.expBP)
            self.formalSumU = expBPu.substitute(t = (u*logBPy + logBPx))

        return self.formalSumU

    def formal_sum_u_Pa_old2(self,ivalB = 1):
        """
        part a--second old version

        3/14/10: this function is not used
        """
        self.exp_BP()

        BPQu = PolynomialRing(QQ,['x','y','u']+['L%s'%n for n in [1..self.__log_prec]],order="deglex")
        u = BPQu.gens()[2]
        
        self.BPu = PolynomialRing(QQ,['x','y','u']+['v%s'%n for n in [1..self.__log_prec]],order="deglex")
        BPQut = PowerSeriesRing(BPQu,'t')
        BPut = PowerSeriesRing(self.BPu,'t')
        self.BPut = BPut
        self.u = self.BPut.base_ring().gens()[2]

        var1 = self.x
        var2 = self.y
        vart = self.t
        

        if self.formalSumU == None:
            logBPx = BPQut(self.logBP.substitute(t = var1*vart))
            logBPy = BPQut(self.logBP.substitute(t = var2*vart))
            expBPu = BPQut(self.expBP)
            
            parts = [self.nVal - self.pVal**j + 1 for j in [0..self.__log_prec]]
            #print str(parts)

            etrunc = [expBPu.truncate(N) for N in parts]
            etrunc.reverse()
            #print str(etrunc)
            esplit = [etrunc[0]]+[etrunc[j] - etrunc[j-1] for j in range(1,len(etrunc))]
            #print str(esplit)

            esplitser = [BPQut(e).add_bigoh(self.nVal) for e in esplit]
            #print str(esplitser)

            bounds = [self.pVal**i for i in [1..self.__log_prec+1]]
            bounds .reverse()
            #print str(bounds)

            fstmp = esplitser[0].subs(t = (u*logBPy + logBPx))

            for q in range(1,len(esplitser)):
                fstmp += esplitser[q].substitute(
                    t = (u*logBPy.add_bigoh(bounds[q]) + logBPx.add_bigoh(bounds[q]))
                    )
                
            self.formalSumU = fstmp

        return self.formalSumU

    def formal_sum_u_Pa(self,ivalB = 1):
        """
        part a--faster version
        """
        self.exp_BP()

        BPQu = PolynomialRing(QQ,['x','y','u']+['L%s'%n for n in [1..self.__log_prec]],order="deglex")
        u = BPQu.gens()[2]
        
        self.BPu = PolynomialRing(QQ,['x','y','u']+['v%s'%n for n in [1..self.__log_prec]],order="deglex")
        BPQut = PowerSeriesRing(BPQu,'t')
        BPut = PowerSeriesRing(self.BPu,'t')
        self.BPut = BPut
        self.u = self.BPut.base_ring().gens()[2]

        var1 = self.x
        var2 = self.y
        vart = self.t
        

        if self.formalSumU == None:
            logBPx = BPQut(self.logBP.substitute(t = var1*vart))
            logBPy = BPQut(self.logBP.substitute(t = var2*vart))
            expBPu = BPQut(self.expBP)
            
            f = logBPx + u*logBPy
            h = 1
            fstmp = 0
            expcoeffs = self.expBP.padded_list(self.expBP.prec())
            #print expcoeffs

            for q in range(1,self.nVal):
                f = f.add_bigoh(self.nVal - q + 1)
                #print f
                h *= f
                fstmp += expcoeffs[q]*h
                
            self.formalSumU = fstmp

        return self.formalSumU

    def formal_sum_u_Pb(self):
        """
        part b
        """
        fsBPQ = self.formal_sum_u_Pa()

        fsBPQ_coeffs = fsBPQ.padded_list(fsBPQ.prec())

        fsBP_coeffs = [self.BPu(symbolic_expression(T).subs(self.vnRules)) for T in fsBPQ_coeffs]
        return fsBP_coeffs

    def formal_sum_u_Pc(self,ivalB=1):
        """
        part c
        """
        fsBP_coeffs = self.formal_sum_u_Pb()

        output = [w.subs(u = ivalB) for w in fsBP_coeffs]
        return output

    def formal_sum_u(self,ivalB=1):
        """
        formal sum 

           [u]y +_BP x

        implemented in several different functions

        part a takes by far the majority of the time

        this is the formal sum function we actually use
        """
        coeffs = self.formal_sum_u_Pc(ivalB)
        i_series = sum([self.BPxyt(coeffs[j])*self.BPxyt(self.t)**j for j in range(0,len(coeffs))])+O(self.BPxyt(self.t)**self.expBP.prec())
        return i_series


    def red_p_series(self, opt=""):
        """
        reduced p-series
        """
        if (self.redpSeries != None) and (opt != "clean"):
            #print "already defined:"
            return self.redpSeries

        self.exp_BP()

        out = (self.expBP.substitute(t=(self.pVal*self.logBP))/self.t)


        outsubbed = [self.BPxyt(self.BPxyTilde(symbolic_expression(w).substitute(self.vnRules))) for w in out.padded_list(out.prec())]

        self.redpSeries = sum([outsubbed[i]*self.BPxyt(self.y)**i*self.BPxyt(self.t)**i for i in range(0,out.prec())])+O(self.BPxyt(self.t)**out.prec())
        return self.redpSeries

    def cyclic_powerop(self,opt="",verbosity=None):
        """
        the cyclic power operation

        3/14/10: this function is not used
        """
        if (self.cyclicPowerOp != None) and (opt != "clean"):
            #print "already defined:"
            return self.cyclicPowerOp

        var1 = self.BPxyt(self.x)
        var2 = self.BPxyt(self.y)
        vart = self.BPxyt(self.t)

        if verbosity == None:
            parts = [var1*vart]+[self.formal_sum(ivalB=j) for j in range(1,self.pVal)]
        else:
            parts = [var1*vart]
            for j in range(1,self.pVal):
                print "  part "+str(j)
                time parts.append(self.formal_sum(ivalB=j))

        self.cyclicPowerOp = prod(parts)
        return self.cyclicPowerOp

    def cyclic_powerop_u(self,opt="",verbosity=None):
        """
        the cyclic power operation, computed using formal_sum_u
        """
        if (self.cyclicPowerOpU != None) and (opt != "clean"):
            #print "already defined:"
            return self.cyclicPowerOpU

        var1 = self.BPxyt(self.x)
        var2 = self.BPxyt(self.y)
        vart = self.BPxyt(self.t)

        if verbosity == None:
            parts = [var1*vart]+[self.reduce(self.formal_sum_u(j)) for j in range(1,self.pVal)]
        else:
            parts = [var1*vart]
            for j in range(1,self.pVal):
                print "  part "+str(j)
                time parts.append(self.reduce(self.formal_sum_u(j)))

        self.cyclicPowerOpU = prod(parts)
        return self.cyclicPowerOpU

    def a_class(self,r):
        """
        the a-classes; a_class(r) is the coefficient of x^{r+1} in cyclicPowerOpU
        """
        self.formal_sum_u()
        self.cyclic_powerop_u()

        var1 = self.BPxyt(self.x)
        vart = self.BPxyt(self.t)
        coeff_list = self.cyclicPowerOpU.padded_list(self.nVal)
        
        return sum([coeff_list[j].coefficient({var1:r+1})*vart**(j-r-1) for j in range(r+1,len(coeff_list))])+O(vart**(len(coeff_list)-r-1))

    def reduce(self,ser):
        """
        reduce a series modulo red_p_series:

        1. make padded list for series

        2. for each term in padded list, get list of monomials

        3. for each monomial, get numerator of rational coefficient and
        determine divisibility by pVal

        4. multiply red_p_series by necessary factor, and subtract from
        input series

        5. return to step 1

        the number above should be 5, and the one below should be 3

        3. this is weird

        """
        self.red_p_series()

        tmp_ser = ser
        tmp_ser_2 = self.reduce_first_unreduced_term(tmp_ser)
        while tmp_ser_2 != tmp_ser:
            tmp_ser = tmp_ser_2
            tmp_ser_2 = self.reduce_first_unreduced_term(tmp_ser)
        return tmp_ser_2

    def reduce_first_unreduced_term(self,ser):
        """
        finds first term in a power series whose coefficient is unreduced (mod p), 

        reduces by the necessary multiple of red_p_series,

        and returns the result
        """
        term_list = ser.padded_list(ser.prec())

        #print str(ser)
        for j in range(0,len(term_list)):
            term = term_list[j]
            #print "term: "+str(term)
            rtm = self.reduce_term_multiplier(term)*self.BPxyt(self.t)**j
            #print "rtm: "+str(rtm)
            if rtm != 0:
               out_ser = ser - rtm*self.redpSeries
               return out_ser
        return ser    

    def reduce_term_multiplier(self,term):
        """
        returns multiplier for red_p_series by which to reduce input term
        """
        monomial_list = term.monomials()
        

        multiplier = 0
        for mon in monomial_list:
            Coeff = QQ(term.monomial_coefficient(mon))
            d = Coeff.numerator().quo_rem(self.pVal)[0]
            multiplier += d/Coeff.denominator()*mon
        
        return self.BPxyt(multiplier)

    def a_class_red(self,r):
        """
        return reduced a_class
        """
        return self.reduce(self.a_class(r))
    

    def first_check(self, opt=""):
        """
        check first possible obstruction; MC_{2(p-1)}/[(2p-1)*a_0^{2p-4}]
        """
        if (self.FirstCheck != None) and (opt != "clean"):
            print "already computed this"
            return self.FirstCheck

        import time
        print "starting at "+str(time.localtime())
        self.__repr__()

        print "computing expBP.."
        self.exp_BP()
        print "..finished at: "+str(time.localtime())
        print " -- "

        print "computing reduced p-series.."
        self.red_p_series()
        print "..finished at: "+str(time.localtime())
        print " -- "

        print "computing [u]y +_BP x.."
        self.formal_sum_u()
        print "..finished at: "+str(time.localtime())
        print " -- "

        print "computing cyclic power operation.."
        self.cyclic_powerop_u(verbosity="verbose")

        C0 = self.a_class_red(0)
        C1 = self.a_class_red(self.pVal-1)
        C2 = self.a_class_red(2*(self.pVal - 1))

        print " -- "

        print "  C0:"
        print str(C0)
        print "  C1:"
        print str(C1)
        print "  C2:"
        print str(C2)

        fc_unred = -1*self.BPxyt(self.v[1])*C0*C1 - C0*C2 + self.pVal*C1**2
        fc = self.reduce(fc_unred)

        print "ended at: "+str(time.localtime())

        print "____first possible obstruction____"
        print str(fc)
        print ""
        print ""
        self.FirstCheck = fc
        return fc

    def MC2pm1(self):
        out_unred = (2*self.pVal - 1)*self.a_class_red(0)**(2*self.pVal - 4) * self.first_check()
        return self.reduce(out_unred)

    def gen_mult_inv(self,r=None):
        """
        returns general multiplicative inverse, through specified range r
        (default range is self.nVal)
        """
        if r == None:
            r = self.nVal

        Apoly = PolynomialRing(QQ,['u']+['a%s'%((self.pVal-1)*n) for n in range(1,ceil(r/(self.pVal-1)))])
        u = Apoly.gens()[0]
        A = (1,)+Apoly.gens()[1:]
        Aps = PowerSeriesRing(Apoly,'w')
        w = Aps.gen()

        # think of u as 1/a0
        # then a0*g is the thing we really want to invert
        g = 1+sum([u*A[i]*w**(i*(self.pVal-1)) for i in range(1,ceil(r/(self.pVal-1)))])+O(w**r)
        tmp = (1/g)
        # testing:
        #print str(g*tmp)
        return tmp

    def McClure(self,en=None,what_to_return = None):
        """
        do MC_n calculation 

        default value of n is 2(p-1)

        to get formal version, set second variable to "formal"

        to get unreduced version , set second variable to "unred"
        """

        if en == None:
            en = 2*(self.pVal - 1)
        

        coeff_ser = self.gen_mult_inv(en+1)**(en+1)
        summand_list = coeff_ser.padded_list(en+1)

        rCP_list = []
        for k in [0..en]:
            lognum = log(en-k+1,self.pVal)
            if floor(lognum) == lognum:
                tmp_term = self.L[lognum]*(en-k+1)
                tmp_term = symbolic_expression(tmp_term).subs(self.vnRules)
            else:
                tmp_term = 0
            rCP_list.append(tmp_term)

        Apolyt = PolynomialRing(QQ,['u']+['a%s'%((self.pVal-1)*j) for j in range(0,ceil((en+1)/(self.pVal-1)))]+list(self.v[1:]))
        At = Apolyt.gens()[1:ceil((en+1)/(self.pVal-1))+1]
        ut = Apolyt.gens()[0]
        Avt = Apolyt.gens()[ceil((en+1)/(self.pVal-1))+1:]
        Idl = Apolyt.ideal([ut*At[0] - 1])
        #print str(At)
        #print str(Avt)
        Aquot = QuotientRing(Apolyt,Idl)

        #u's and a0's :
        MCn_ua0 = At[0]^(en)*sum([a*b for (a,b) in zip(rCP_list,summand_list)])
        
        #push to quotient:
        MCnbar = Aquot(MCn_ua0)

        #lift:
        MCnformal = MCnbar.lift()
        if what_to_return == "formal":
            return MCnformal
    
        #now substitute a_class_red's

        P = PolynomialRing(QQ,[self.y]+list(At)+list(self.v[1:]))
        T = PowerSeriesRing(P,[self.t])

        Taclasses = [T(self.a_class_red(m*(self.pVal-1))) for m in range(0,ceil((en+1)/(self.pVal-1)))]
        PAt = [P(al) for al in At]
        di = dict(zip(PAt,Taclasses))

        # parent includes ai's
        MCnUnredA = P(MCnformal).subs(di)
        precision = MCnUnredA.prec()
        mp = MCnUnredA.polynomial()
        
        cl = [self.BPxyTilde(SR(coeff)) for coeff in mp.padded_list(precision)]
        MCnUnred = sum([cl[j]*self.BPxyt(self.t)**j for j in range(0,len(cl))])+O(self.BPxyt(self.t)^precision)
        #now parent is self.BPxyt
        if what_to_return == "unred":
            return MCnUnred

        MCn = self.reduce(MCnUnred)

        return MCn


    def flatten(x):
        """flatten(sequence) -> list

        Returns a single, flat list which contains all elements retrieved
        from the sequence and all recursively contained sub-sequences
        (iterables).
        
        Examples:
        
        >>> [1, 2, [3,4], (5,6)]
        
        [1, 2, [3, 4], (5, 6)]
        
        >>> flatten([[[1,2,3], (42,None)], [4,5], [6], 7, MyVector(8,9,10)])
        
        [1, 2, 3, 42, None, 4, 5, 6, 7, 8, 9, 10]
        """
        
        result = []
        for el in x:
        #if isinstance(el, (list, tuple)):
            if hasattr(el, "__iter__") and not isinstance(el, basestring):
                result.extend(flatten(el))
            else:
                result.append(el)
        return result

    def ps_inverse_Lagrange(self,f):
        """
        computes inverse of power series, using Lagrange inversion
        """
        if f.valuation() != 1:
            raise ValueError, "series must have valuation one for reversion"
        if f.prec() is infinity:
            raise ValueError, "series must have finite precision for reversion"
        t = parent(f).gen()
        h = t/f
        k = 1
        g = 0
        for i in range(1, f.prec()):
            k *= h
            g += (1/i)*k.padded_list(i)[i - 1]*t^i
        g += O(t^f.prec())
        return g


b = BPPowerOps(5,30)



